A Unified Framework for Quantitative Cache Analysis

In this work we unify two existing lines of work towards cache analysis for non-LRU policies. To this end, we extend the notion of competitiveness to block competitiveness and systematically analyze the competitiveness and block competitiveness of FIFO and MRU relative to LRU for arbitrary associativities. We show how competitiveness and block competitiveness can be exploited in state-of-the-art WCET analysis based on the results of existing persistence analyses for LRU. Unlike prior work, our approach is applicable to microarchitectures that exhibit timing anomalies. We experimentally evaluate the precision and cost of our approach on benchmarks from TACLeBench. The experiments demonstrate that quantitative cache analysis for FIFO and MRU comes close to the precision of LRU.

==> rtas_graphs_all/gen_graphs.py <==
#!/usr/bin/python3

# This script generates all graphs form the paper and the appendix

import os,json,re,subprocess,sys,time

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import sqlite3
import math



# configure mathplot
mpl.use("pgf")
mpl.rcParams['pgf.texsystem']="pdflatex"
mpl.rcParams.update({'font.size': 10})

SMALL_SIZE = 7
MEDIUM_SIZE = 7
BIGGER_SIZE = 10

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=5)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)

if(len(sys.argv)!=2 or '--help' in sys.argv):
    print("Usage: ./gen_graphs.py <database_file.sqlite>")
    exit(1)
    
database_file=sys.argv[1]

if(not os.path.isfile(database_file)):
    print(f"database files {database_file} not found")

# load database
db = sqlite3.connect(database_file)
tablename="Testruns"

# database helper functions 
def get_column(column,condition,table):
    c=db.execute(f"SELECT {column} FROM {table} WHERE {condition}")
    res =[]
    for i in c:
        res.append(i[0])
    return res

def addlabels(y,loss=None):
        for i in range(len(y)):
            if (y[i] == -1):
                plt.text(i, 0, "unbound", ha = 'center',rotation=45)
            else:
                txt=str(y[i])
                if(loss!=None):
                    if(loss[i]!=0):
                        txt=txt+f"({loss[i]})"
                plt.text(i, y[i]+max(y)*0.02, txt, ha = 'center',rotation=45)

    
def genYMax(y):
    if(max(y)>1):
        return max(y)
    else:
        return 1

def escapeLatex(txt):
    return re.sub("_",r"\\_",txt)


def get_bounded_benchmarks():
    benchmarks=set()
    for i in db.execute(f"SELECT benchmark FROM {tablename} WHERE wcet<>-1").fetchall():
        benchmarks.add(i[0])
    benchmarks = list(benchmarks)
    benchmarks.sort()
    return benchmarks



# generate graphs from paper

def gen_misses_over_benches_nmru(k,s,type,filename):
    title=f"WCET for selected programs ($k=4$,$size={int(64*4*16/1024)}KB$)"
    # get all relevant tests
    benchmarks=list(get_bounded_benchmarks())
    # config labels
    configs_labels=["LRU may/must + persistence","NMRU miss competitiveness","NMRU block-miss competitiveness","NMRU hit competitiveness","NMRU block-hit competitiveness","NMRU all combined competitiveness",'direct-mapped must + pers.']
    config_conditions=[]
    config_conditions.append("InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'")

    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'miss'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_miss'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'hit'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_hit'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'")

    config_conditions.append("InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'")
                             

    config_colors=['#ff0000','#b0b000','#a0a000','#909000','#808000','#707000','#900000']


    #calc geo mean
    mean_ratios=[]
    ref_values=dict()
    for i in range(len(configs_labels)):
        mean=1
        cond=config_conditions[i]
        if (configs_labels[i] in ["all hit",'all miss']):
            cond=cond+f" AND benchmark = "
        elif (configs_labels[i] in ["direct-mapped must + pers."]):
            cond=cond+f" AND Insets = {s} AND benchmark ="
        else:
            cond=cond+f" AND Iassoc = {k} AND Insets = {s} AND benchmark ="
        for b in benchmarks:
            if(i==0):
                mean=mean*1
                ref_values[b]=get_column(type,cond+f"'{b}'",tablename)[0]
            else:
                mean=mean*(get_column(type,cond+f"'{b}'",tablename)[0]/ref_values[b])
        mean_ratios.append(mean**(1/len(benchmarks)))
    
    benchmarks.insert(0,'geo. mean')


    x = np.arange(len(benchmarks))  # the label locations
    width = 1.0/(len(configs_labels)+1)  # the width of the bars
    multiplier = 0

    fig, ax = plt.subplots(layout='constrained')

    ax.set_axisbelow(True)
    ax = plt.gca()
    ax.grid(which='major', axis='y', linestyle='--')

    ref_values=dict()
    for i in range(len(configs_labels)):
        offset = width * multiplier
        #create cond
        cond=config_conditions[i]

        if (configs_labels[i] in ["all hit",'all miss']):
            cond=cond+f" AND benchmark = "
        elif (configs_labels[i] in ["direct-mapped must + pers."]):
            cond=cond+f" AND Insets = {s} AND benchmark ="
        else:
            cond=cond+f" AND Iassoc = {k} AND Insets = {s} AND benchmark ="
        column=[]
        for b in benchmarks:
            if(b=='geo. mean'):
                column.append(mean_ratios[i])
            elif(i==0):
                column.append(1.0)
                ref_values[b]=get_column(type,cond+f"'{b}'",tablename)[0]
            else:
                column.append(get_column(type,cond+f"'{b}'",tablename)[0]/ref_values[b])
        rects = ax.bar(x + offset, column, width, label=configs_labels[i],edgecolor='black',linewidth=0.1)
        for bar in rects.get_children():
            bar.set_facecolor(config_colors[i])
        multiplier += 1

    # Add some text for labels, title and custom x-axis tick labels, etc.
    ax.set_ylabel("WCET relative to\nLRU may/must + persistence")
    ax.set_xticks(x + width*(len(configs_labels)/2 -0.5), (escapeLatex(b) for b in benchmarks))

    plt.xticks(rotation=45,ha="right")
    ax.legend(loc='upper left', ncols=4)
    ax.set_yscale('log')
    ax.set_ylim(0.95,2.0)
    ax.set_yticks([1.0,1.1,1.2,1.3,1.4,1.5,1.6,1.7,1.8],[1.0,1.1,1.2,1.3,1.4,1.5,1.6,1.7,1.8])
    ax.set_yticks([2.0],[2.0],minor=True)
    ax.set_xlim(-0.5,len(benchmarks)+0.5)

    fig.set_size_inches(w=7.1, h=2.6)


    plt.savefig(f"graphs/{filename}.pdf")
    plt.savefig(f"graphs/{filename}.pgf")
    plt.close()
    return f"\subsection{{{title}}} \input{{./graphs/{filename}.pgf}}\n"


def gen_misses_over_benches_fifo(k,s,type,filename):
    title=f"WCET for selected programs ($k=4$,$size={int(64*4*16/1024)}KB$)"
    # get all relevant tests
    benchmarks=list(get_bounded_benchmarks())


    configs_labels=["LRU may/must + persistence","FIFO miss competitiveness","FIFO hit competitiveness","FIFO block-hit competitiveness","FIFO all combined competitiveness",'direct-mapped must + pers.']
    config_conditions=[]
    config_conditions.append("InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'")

    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'miss'")
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'hit'")
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_hit'")
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'")

    config_conditions.append("InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'")
                             

    config_colors=['#ff0000','#00b0b0','#009090','#008080','#007070','#900000']


    #calc geo mean
    mean_ratios=[]
    ref_values=dict()
    for i in range(len(configs_labels)):
        mean=1
        cond=config_conditions[i]
        if (configs_labels[i] in ["all hit",'all miss']):
            cond=cond+f" AND benchmark = "
        elif (configs_labels[i] in ["direct-mapped must + pers."]):
            cond=cond+f" AND Insets = {s} AND benchmark ="
        else:
            cond=cond+f" AND Iassoc = {k} AND Insets = {s} AND benchmark ="
        for b in benchmarks:
            if(i==0):
                mean=mean*1
                ref_values[b]=get_column(type,cond+f"'{b}'",tablename)[0]
            else:
                mean=mean*(get_column(type,cond+f"'{b}'",tablename)[0]/ref_values[b])
        mean_ratios.append(mean**(1/len(benchmarks)))
    
    benchmarks.insert(0,'geo. mean')

    x = np.arange(len(benchmarks))  # the label locations
    width = 1.0/(len(configs_labels)+1)  # the width of the bars
    multiplier = 0

    fig, ax = plt.subplots(layout='constrained')

    ax.set_axisbelow(True)
    ax = plt.gca()
    ax.grid(which='major', axis='y', linestyle='--')

    ref_values=dict()
    for i in range(len(configs_labels)):
        offset = width * multiplier
        #create cond
        cond=config_conditions[i]

        if (configs_labels[i] in ["all hit",'all miss']):
            cond=cond+f" AND benchmark = "
        elif (configs_labels[i] in ["direct-mapped must + pers."]):
            cond=cond+f" AND Insets = {s} AND benchmark ="
        else:
            cond=cond+f" AND Iassoc = {k} AND Insets = {s} AND benchmark ="
        column=[]
        for b in benchmarks:
            if(b=='geo. mean'):
                column.append(mean_ratios[i])
            elif(i==0):
                column.append(1.0)
                ref_values[b]=get_column(type,cond+f"'{b}'",tablename)[0]
            else:
                column.append(get_column(type,cond+f"'{b}'",tablename)[0]/ref_values[b])
        rects = ax.bar(x + offset, column, width, label=configs_labels[i],edgecolor='black',linewidth=0.1)
        for bar in rects.get_children():
            bar.set_facecolor(config_colors[i])
        #ax.bar_label(rects, padding=len(configs_labels))
        multiplier += 1

    # Add some text for labels, title and custom x-axis tick labels, etc.
    ax.set_ylabel("WCET relative to\nLRU may/must + persistence")
    #ax.set_title(title)
    ax.set_xticks(x + width*(len(configs_labels)/2 -0.5), (escapeLatex(b) for b in benchmarks))
    plt.xticks(rotation=45,ha="right")
    ax.legend(loc='upper left', ncols=4)
    ax.set_yscale('log')
    ax.set_ylim(0.95,2.0)
    ax.set_yticks([1.0,1.1,1.2,1.3,1.4,1.5,1.6,1.7,1.8],[1.0,1.1,1.2,1.3,1.4,1.5,1.6,1.7,1.8])
    ax.set_yticks([2.0],[2.0],minor=True)
    ax.set_xlim(-0.5,len(benchmarks)+0.5)

    fig.set_size_inches(w=7.1, h=2.6)


    plt.savefig(f"graphs/{filename}.pdf")
    plt.savefig(f"graphs/{filename}.pgf")
    plt.close()
    return f"\subsection{{{title}}} \input{{./graphs/{filename}.pgf}}\n"

def gen_acc_over_s_runtime(type,title):
    # get all relevant tests
    benchmarks=list(get_bounded_benchmarks())

    s_list=[8,16,32,64,128,256]
    
    configs_labels=["all hit","LRU may/must","LRU may/must + pers.","NMRU  all combined","FIFO  all combined",'direct-mapped must + pers.','direct-mapped must','all miss']
    config_conditions=["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='lru' AND InstrCachePersType='none'","InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'","InstrCacheReplPolType='alwaysmiss'"]
    config_colors=['#8080f0','#ff8080','#ff0000','#909000','#007070','#900000','#700000','#0000c0']

    # if(type!='wcet'):
    #     configs_labels=configs_labels[1:]
    #     config_conditions=config_conditions[1:]
    #     config_colors=config_colors[1:]

    

    # calculate ratios
    ratios=[]
    ref_list=[]
    for s in s_list:
        s_ratios=[]
        for b in benchmarks:
            b_ratios=[]
            for c in config_conditions:
                value = 0
                if (c in ["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='alwaysmiss'"]):
                    value=get_column(type,f"benchmark = '{b}' AND {c}",tablename)[0]
                elif (c in ["InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'"]):
                    value=get_column(type,f"benchmark = '{b}' AND Insets = {s} AND {c}",tablename)[0]
                else:
                    value=get_column(type,f"benchmark = '{b}' AND Iassoc = 4 AND Insets = {s} AND {c}",tablename)[0]
                assert(value!=-1)
                b_ratios.append(value)
            ref_value=0
            if(s_list.index(s)==0):
                ref_value=b_ratios[configs_labels.index("LRU may/must + pers.")]
                ref_list.append(ref_value)
            else:
                ref_value=ref_list[benchmarks.index(b)]
            assert(ref_value!=0)
            for i in range(len(b_ratios)):
                b_ratios[i]=b_ratios[i]/ref_value
            s_ratios.append(b_ratios)
        ratios.append(s_ratios)
    

    # calc geo mean
    mean_ratios=[]
    for s in range(len(s_list)):
        s_ratios=np.ones(len(config_conditions))
        for b in range(len(benchmarks)):
            for c in range(len(config_conditions)):
                s_ratios[c]=s_ratios[c]*ratios[s][b][c]
            
        for c in range(len(config_conditions)):
                s_ratios[c]=s_ratios[c]**(1/len(benchmarks))
        mean_ratios.append(s_ratios)

    x = np.arange(len(s_list))  # the label locations
    width = 1.0/(len(configs_labels)+1)  # the width of the bars
    multiplier = 0

    fig, ax = plt.subplots(layout='constrained')

    ax.set_axisbelow(True)
    ax = plt.gca()
    ax.grid(which='major', axis='y', linestyle='--')


    for i in range(len(configs_labels)):
        offset = width * multiplier
        rects = ax.bar(x + offset, list((mean_ratios[s][i] for s in range(len(s_list)))), width, label=configs_labels[i],edgecolor='black',linewidth=0.1)
        # for label in ax.bar_label(rects,labels=list(configs_labels[i] for ii in range(len(s_list))), padding=3):
        #     label.set_rotation(90)
        for bar in rects.get_children():
            bar.set_facecolor(config_colors[i])
        multiplier += 1

    # Add some text for labels, title and custom x-axis tick labels, etc.
    if(type=='wcet'):
        ax.set_ylabel(escapeLatex(f"WCET relative to LRU may/must + persistence"))
    elif(type=='runtime'):
        ax.set_ylabel(escapeLatex(f"Runtime relative to\nLRU may/must + persistence\nfor size = 0.5KB"))
    else:
        ax.set_ylabel(escapeLatex(f"{type} ratio to lru may must persistence (geo mean)"))
    # ax.set_title(escapeLatex(title))
    ax.set_xticks(x + width*(len(configs_labels)/2 -0.5), (f"{s*4*16/1024}KB" for s in s_list))
    # plt.xticks(rotation=90)
    ax.legend(loc='upper left', ncols=2)

    minv=min((min(s_values)for s_values in mean_ratios))
    maxv=max((max(s_values)for s_values in mean_ratios))
    if(type=="runtime"):
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.5)*minv)
        ax.set_yticks([0.3,0.5,1,2,3],[0.3,0.5,1,2,3])
        print((minv,maxv))
    elif(type=="memory_usage"):
        ax.set_ylim(top=maxv*1.5)
    elif(type=="wcet"):
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.1)*minv)
    else:
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.4)*minv)

    if(type=="runtime"):
        fig.set_size_inches(w=3.45, h=2.2)
    else:
        fig.set_size_inches(w=3.45, h=2.8)

    


    plt.savefig(f"graphs/{title}.pdf")
    plt.savefig(f"graphs/{title}.pgf")
    plt.close()
    return f"\subsection{{{title}}} \input{{./graphs/{title}.pgf}}\n"

def gen_acc_over_s_wcet(title):
    type='wcet'
    # get all relevant tests
    benchmarks=list(get_bounded_benchmarks())

    s_list=[8,16,32,64,128,256]

    configs_labels=["all hit","LRU may/must + pers.","NMRU  all combined","FIFO  all combined",'direct-mapped must + pers.','direct-mapped must','all miss']
    config_conditions=["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'","InstrCacheReplPolType='alwaysmiss'"]
    config_colors=['#8080f0','#ff0000','#909000','#007070','#900000','#700000','#0000c0']

    # calculate ratios
    ratios=[]
    ref_list=[]
    for s in s_list:
        s_ratios=[]
        for b in benchmarks:
            b_ratios=[]
            for c in config_conditions:
                value = 0
                if (c in ["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='alwaysmiss'"]):
                    value=get_column(type,f"benchmark = '{b}' AND {c}",tablename)[0]
                elif (c in ["InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'"]):
                    value=get_column(type,f"benchmark = '{b}' AND Insets = {s} AND {c}",tablename)[0]
                else:
                    value=get_column(type,f"benchmark = '{b}' AND Iassoc = 4 AND Insets = {s} AND {c}",tablename)[0]
                assert(value!=-1)
                b_ratios.append(value)
            ref_value=0
            if(s_list.index(s)==0):
                ref_value=b_ratios[configs_labels.index("LRU may/must + pers.")]
                ref_list.append(ref_value)
            else:
                ref_value=ref_list[benchmarks.index(b)]
            assert(ref_value!=0)
            for i in range(len(b_ratios)):
                b_ratios[i]=b_ratios[i]/ref_value
            s_ratios.append(b_ratios)
        ratios.append(s_ratios)
    

    # calc geo mean
    mean_ratios=[]
    for s in range(len(s_list)):
        s_ratios=np.ones(len(config_conditions))
        for b in range(len(benchmarks)):
            for c in range(len(config_conditions)):
                s_ratios[c]=s_ratios[c]*ratios[s][b][c]
            
        for c in range(len(config_conditions)):
                s_ratios[c]=s_ratios[c]**(1/len(benchmarks))
        mean_ratios.append(s_ratios)

    x = np.arange(len(s_list))  # the label locations
    width = 1.0/(len(configs_labels)+1)  # the width of the bars
    multiplier = 0

    fig, ax = plt.subplots(layout='constrained')

    ax.set_axisbelow(True)
    ax = plt.gca()
    ax.grid(which='major', axis='y', linestyle='--')

    for i in range(len(configs_labels)-1):
        offset = width * multiplier
        rects = ax.bar(x + offset, list((mean_ratios[s][i] for s in range(len(s_list)))), width, label=configs_labels[i],edgecolor='black',linewidth=0.1)
        # for label in ax.bar_label(rects,labels=list(configs_labels[i] for ii in range(len(s_list))), padding=3):
        #     label.set_rotation(90)
        for bar in rects.get_children():
            bar.set_facecolor(config_colors[i])
        multiplier += 1
    
    offset = width * multiplier
    rects = ax.bar(5 + offset, list([mean_ratios[0][6]]), width, label=configs_labels[6])
    for bar in rects.get_children():
            bar.set_facecolor(config_colors[6])

    # Add some text for labels, title and custom x-axis tick labels, etc.
    if(type=='wcet'):
        ax.set_ylabel(escapeLatex(f"WCET relative to\nLRU may/must + persistence\nfor size = 0.5KB"))
    elif(type=='runtime'):
        ax.set_ylabel(escapeLatex(f"Runtime ratio"))
    else:
        ax.set_ylabel(escapeLatex(f"{type} ratio to lru may must persistence (geo mean)"))
    # ax.set_title(escapeLatex(title))
    ax.set_xticks(x + width*(len(configs_labels)/2 -0.5), (f"{s*4*16/1024}KB" for s in s_list))
    # plt.xticks(rotation=90)
    ax.legend(loc='upper left', ncols=2)

    minv=min((min(s_values)for s_values in mean_ratios))
    maxv=max((max(s_values)for s_values in mean_ratios))

    ax.set_yscale('log')
    #ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.02)*minv)
    ax.set_ylim(0.6,4.0)
    ax.set_yticks([0.6,1.0,1.5,2,3,4],[0.6,1.0,1.5,2.0,3.0,4.0])

    fig.set_size_inches(w=3.45, h=2.2)


    plt.savefig(f"graphs/{title}.pdf")
    plt.savefig(f"graphs/{title}.pgf")
    plt.close()
    return f"\subsection{{{title}}} \input{{./graphs/{title}.pgf}}\n"


def gen_acc_over_k_dual():
    plt.rc('ytick', labelsize=6)    # fontsize of the tick labels
    plt.rc('axes', labelsize=7)  
    # get all relevant tests
    benchmarks=list(get_bounded_benchmarks())
    title="Misses for different assotiativities"

    k_list=[1,2,4,8]

    configs_labels=["LRU may/must + pers.","NMRU  all combined","FIFO  all combined",'direct-mapped must + pers.','all miss']
    config_conditions=["InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='alwaysmiss'"]

    config_colors=['#ff0000','#909000','#007070','#900000','#0000c0']

    fig, ax = plt.subplots(layout='constrained')

    minv=0
    maxv=0

    for type in ['i_misses','d_misses']:
        ax = plt.subplot(1,2,1 if type=="i_misses" else 2)

        ax.set_axisbelow(True)
        ax = plt.gca()
        ax.grid(which='major', axis='y', linestyle='--')

        # calculate ratios
        ratios=[]
        ref_list=[]
        for k in k_list:
            k_ratios=[]
            for b in benchmarks:
                b_ratios=[]
                for c in config_conditions:
                    value = 0
                    if (c in ["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='alwaysmiss'"]):
                        value=get_column(type,f"benchmark = '{b}' AND {c}",tablename)[0]
                    elif (c in ["InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'"]):
                        value=get_column(type,f"benchmark = '{b}' AND Insets = 64 AND {c}",tablename)[0]
                    else:
                        value=get_column(type,f"benchmark = '{b}' AND Iassoc = {k} AND Insets = 64 AND {c}",tablename)[0]
                    assert(value!=-1)
                    b_ratios.append(value)
                ref_value=0
                if(k_list.index(k)==0):
                    ref_value=b_ratios[configs_labels.index("LRU may/must + pers.")]
                    ref_list.append(ref_value)
                else:
                    ref_value=ref_list[benchmarks.index(b)]
                assert(ref_value!=0)
                for i in range(len(b_ratios)):
                    b_ratios[i]=b_ratios[i]/ref_value
                k_ratios.append(b_ratios)
            ratios.append(k_ratios)
        
        # calc geo mean
        mean_ratios=[]
        for k in range(len(k_list)):
            k_ratios=np.ones(len(config_conditions))
            for b in range(len(benchmarks)):
                for c in range(len(config_conditions)):
                    k_ratios[c]=k_ratios[c]*ratios[k][b][c]
                
            for c in range(len(config_conditions)):
                    k_ratios[c]=k_ratios[c]**(1/len(benchmarks))
            mean_ratios.append(k_ratios)

        x = np.arange(len(k_list))  # the label locations
        x = np.array([0,1,2,3])
        width = 1.0/(len(configs_labels))  # the width of the bars
        multiplier = 0
        
        for i in range(len(configs_labels)-1):
            offset = width * multiplier
            rects = ax.bar(x + offset, list((mean_ratios[k][i] for k in range(len(k_list)))), width, label=configs_labels[i],edgecolor='black',linewidth=0.1)
            for bar in rects.get_children():
                bar.set_facecolor(config_colors[i])
            multiplier += 1
        
        offset = width * multiplier

        # Add some text for labels, title and custom x-axis tick labels, etc.
        if(type=="i_misses"):
            ax.set_ylabel("Misses relative to \nLRU may/must +persistence for k=1")
        ax.set_title("Instruction Cache" if type == "i_misses" else "Data Cache")
        ax.set_xticks(list(x[i] + width*((len(configs_labels)-(1 if i!=3 else 0))/2 -0.5) for i in range(len(x))), (f"k={k}" for k in k_list))
        ax.legend(loc='upper left', ncols=1)
        
        if(type == "i_misses"):
            minv=min((min(s_values[:-1])for s_values in mean_ratios))
            maxv=max((max(s_values[:-1])for s_values in mean_ratios))
        
        ax.set_yscale('log')
        ax.set_ylim(0.35,2.2)
        ax.set_yticks([0.4,0.6,0.8,1.0,1.2,1.5,2.0],[0.4,0.6,0.8,1.0,1.2,1.5,2.0])
    fig.set_size_inches(w=3.45, h=2.2)


    plt.savefig(f"graphs/{title}.pdf")
    plt.savefig(f"graphs/{title}.pgf")
    plt.close()
    plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
    plt.rc('axes', labelsize=MEDIUM_SIZE)  
    return f"\subsection{{{title}}} \input{{./graphs/{title}.pgf}}\n"

def gen_cost_dual():
    plt.rc('ytick', labelsize=6)    # fontsize of the tick labels
    plt.rc('xtick', labelsize=6) 
    plt.rc('axes', labelsize=7)  
    # get all relevant tests
    benchmarks=list(get_bounded_benchmarks())
    title="cost for different analyses"

    configs_labels=["all hit","LRU may/must","LRU may/must + persistence","direct-mapped must", "direct-mapped must + persistence","NMRU miss","NMRU block-miss","NMRU hit","NMRU block-hit","NMRU all combined","FIFO miss","FIFO hit","FIFO block-hit","FIFO all combined",'all miss']
    config_conditions=[]
    config_conditions.append("InstrCacheReplPolType='alwayshit'")
    config_conditions.append("InstrCacheReplPolType='lru' AND InstrCachePersType='none'")
    config_conditions.append("InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'")

        
    config_conditions.append("InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'")
    config_conditions.append("InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'")

    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'miss'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_miss'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'hit'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_hit'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'")

    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'miss'")
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'hit'")
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_hit'")
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'")
                             
    config_conditions.append("InstrCacheReplPolType='alwaysmiss'")

    config_colors=['#8080f0','#ff8080','#ff0000','#700000','#900000','#b0b000','#a0a000','#909000','#808000','#707000','#00b0b0','#009090','#008080','#007070','#0000c0']

    assert(len(config_colors)==len(config_conditions) and len(config_conditions) == len(configs_labels))

    fig, ax = plt.subplots(layout='constrained')

    for type in ['runtime','memory_usage']:
        ax = plt.subplot(1,2,1 if type=="runtime" else 2)

        ax.set_axisbelow(True)
        ax = plt.gca()
        ax.grid(which='major', axis='y', linestyle='--')

        # calculate ratios
        ratios=[]
        for b in benchmarks:
            b_ratios=[]
            for c in config_conditions:
                value = 0
                if (c in ["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='alwaysmiss'"]):
                    value=get_column(type,f"benchmark = '{b}' AND {c}",tablename)[0]
                elif (c in ["InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'"]):
                    value=get_column(type,f"benchmark = '{b}' AND Insets = 64 AND {c}",tablename)[0]
                else:
                    value=get_column(type,f"benchmark = '{b}' AND Iassoc = 4 AND Insets = 64 AND {c}",tablename)[0]
                assert(value!=-1)
                b_ratios.append(value)
            ref_value=b_ratios[configs_labels.index("LRU may/must + persistence")]
            assert(ref_value!=0)
            for i in range(len(b_ratios)):
                b_ratios[i]=b_ratios[i]/ref_value
            ratios.append(b_ratios)
        
        # calc geo mean
        mean_ratios=np.ones(len(config_conditions))
        for b in range(len(benchmarks)):
            for c in range(len(config_conditions)):
                mean_ratios[c]=mean_ratios[c]*ratios[b][c]
            
        for c in range(len(config_conditions)):
                mean_ratios[c]=mean_ratios[c]**(1/len(benchmarks))


        x = np.arange(len(configs_labels))

        width =1
       
        rects = ax.bar(x, mean_ratios, width,edgecolor='black',linewidth=0.1)
        for bar in rects.get_children():
            bar.set_facecolor(config_colors[rects.index(bar)])

        # Add some text for labels, title and custom x-axis tick labels, etc.
        if(type=="runtime"):
            ax.set_ylabel("Runtime ratio")
        else:
            ax.set_ylabel("Memory usage ratio")
        ax.set_title("Runtime" if type == "runtime" else "Memory Usage")
        ax.set_xticks(x,configs_labels)
        plt.xticks(rotation=90)

        minv=min(mean_ratios)
        maxv=max(mean_ratios)

    fig.set_size_inches(w=3.45, h=2.5)


    plt.savefig(f"graphs/{title}.pdf")
    plt.savefig(f"graphs/{title}.pgf")
    plt.close()
    plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
    plt.rc('xtick', labelsize=SMALL_SIZE)
    plt.rc('axes', labelsize=MEDIUM_SIZE)  
    return f"\subsection{{{title}}} \input{{./graphs/{title}.pgf}}\n"


# graphs for appendix




configs_labels=["all hit","LRU may/must","LRU may/must + persistence","direct-mapped must", "direct-mapped must + persistence","NMRU miss","NMRU block-miss","NMRU hit","NMRU block-hit","NMRU all combined","FIFO miss","FIFO hit","FIFO block-hit","FIFO all combined",'all miss']
config_colors=['#8080f0','#ff8080','#ff0000','#700000','#900000','#b0b000','#a0a000','#909000','#808000','#707000','#00b0b0','#009090','#008080','#007070','#0000c0']
color_lookup=dict()
for i in range(len(configs_labels)):
               color_lookup[configs_labels[i]]=config_colors[i]
print(color_lookup)

def generate_log_ax(min,max,n,pres=1):
    res=np.geomspace(min,max,n)
    for i in range(len(res)):
        dsize=math.floor(math.log10(res[i]))-(pres-1)
        res[i]=math.floor(res[i]/(10**dsize))*10**dsize
    return res


def gen_acc_over_k(type,title):
    # get all relevant tests
    benchmarks=list(get_bounded_benchmarks())

    k_list=[1,2,4,8]
    
    configs_labels=["all hit","LRU may/must","LRU may/must + persistence","NMRU miss","NMRU block-miss","NMRU hit","NMRU block-hit","NMRU all combined","FIFO miss","FIFO hit","FIFO block-hit","FIFO all combined","direct-mapped must", "direct-mapped must + persistence",'all miss']
    config_conditions=[]
    config_conditions.append("InstrCacheReplPolType='alwayshit'")
    config_conditions.append("InstrCacheReplPolType='lru' AND InstrCachePersType='none'")
    config_conditions.append("InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'")

    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'miss'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_miss'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'hit'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_hit'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'")

    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'miss'")
    
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'hit'")
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_hit'")
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'")
    
    config_conditions.append("InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'")
    config_conditions.append("InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'")

    config_conditions.append("InstrCacheReplPolType='alwaysmiss'")

    # configs_labels=["all hit","lru may must persistence","nmru","fifo",'lru k=1 must','all miss']
    # config_conditions=["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_miss'","InstrCacheReplPolType='alwaysmiss'"]


    if(type!='wcet'):
        configs_labels=configs_labels[1:]
        config_conditions=config_conditions[1:]

    

    # calculate ratios
    ratios=[]
    ref_list=[]
    for k in k_list:
        k_ratios=[]
        for b in benchmarks:
            b_ratios=[]
            for c in config_conditions:
                value = 0
                if (c in ["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='alwaysmiss'"]):
                    value=get_column(type,f"benchmark = '{b}' AND {c}",tablename)[0]
                elif (c in ["InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'"]):
                    value=get_column(type,f"benchmark = '{b}' AND Insets = 64 AND {c}",tablename)[0]
                else:
                    value=get_column(type,f"benchmark = '{b}' AND Iassoc = {k} AND Insets = 64 AND {c}",tablename)[0]
                assert(value!=-1)
                b_ratios.append(value)
            ref_value=0
            if(k_list.index(k)==0):
                ref_value=b_ratios[configs_labels.index("LRU may/must + persistence")]
                ref_list.append(ref_value)
            else:
                ref_value=ref_list[benchmarks.index(b)]
            assert(ref_value!=0)
            for i in range(len(b_ratios)):
                b_ratios[i]=b_ratios[i]/ref_value
            k_ratios.append(b_ratios)
        ratios.append(k_ratios)
    
    # calc geo mean
    mean_ratios=[]
    for k in range(len(k_list)):
        k_ratios=np.ones(len(config_conditions))
        for b in range(len(benchmarks)):
            for c in range(len(config_conditions)):
                k_ratios[c]=k_ratios[c]*ratios[k][b][c]
            
        for c in range(len(config_conditions)):
                k_ratios[c]=k_ratios[c]**(1/len(benchmarks))
        mean_ratios.append(k_ratios)

    # for k in range (len(k_list)):
    #     for i in range(len(configs_labels)):
    #         print(f"k={k_list[k]} {configs_labels[i]}: {mean_ratios[k][i]}")

    x = np.arange(len(k_list))  # the label locations
    width = 1.0/(len(configs_labels)+1)  # the width of the bars
    multiplier = 0

    fig, ax = plt.subplots(layout='constrained')

    ax.set_axisbelow(True)
    ax = plt.gca()
    ax.grid(which='major', axis='y', linestyle='--')

    for i in range(len(configs_labels)):
        offset = width * multiplier
        rects = ax.bar(x + offset, list((mean_ratios[k][i] for k in range(len(k_list)))), width, label=configs_labels[i],edgecolor='black',linewidth=0.1)
        for label in ax.bar_label(rects,labels=list(configs_labels[i] for ii in range(len(k_list))), padding=3):
            label.set_rotation(90)
        for bar in rects.get_children():
            bar.set_facecolor(color_lookup[configs_labels[i]])
        multiplier += 1

    # Add some text for labels, title and custom x-axis tick labels, etc.
    cat_lab={'i_misses':'Instruction Cache Misses','d_misses':"Data Cache Misses",'wcet':"WCET"}
    ax.set_ylabel(escapeLatex(f"{cat_lab[type]} relative to LRU may/must + persistence"))
    ax.set_title(escapeLatex(title))
    ax.set_xticks(x + width*(len(configs_labels)/2 -0.5), (f"k={k}" for k in k_list))
    #plt.xticks(rotation=90)
    #ax.legend(loc='upper left', ncols=2)
    
    minv=min((min(s_values)for s_values in mean_ratios))
    maxv=max((max(s_values)for s_values in mean_ratios))
    if(type=="runtime"):
        ax.set_ylim(top=maxv*1.8)
    elif(type=="memory_usage"):
        ax.set_ylim(top=maxv*1.5)
    else:
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.3)*minv)

    ax.set_yticks(generate_log_ax(minv,maxv,5),(f"{s:.1f}" for s in generate_log_ax(minv,maxv,5)))

    fig.set_size_inches(w=7.1, h=3.2)


    plt.savefig(f"graphs/{title}.pdf")
    plt.savefig(f"graphs/{title}.pgf")
    plt.close()
    return f"\subsection{{{title}}} \input{{./graphs/{title}.pgf}}\n"

def gen_acc_over_k_cost(type,title):
    # get all relevant tests
    benchmarks=list(get_bounded_benchmarks())

    k_list=[1,2,4,8]
    
    configs_labels=["all hit","LRU may/must","LRU may/must + persistence","NMRU miss","NMRU block-miss","NMRU hit","NMRU block-hit","NMRU all combined","FIFO miss","FIFO hit","FIFO block-hit","FIFO all combined","direct-mapped must", "direct-mapped must + persistence",'all miss']
    config_conditions=[]
    config_conditions.append("InstrCacheReplPolType='alwayshit'")
    config_conditions.append("InstrCacheReplPolType='lru' AND InstrCachePersType='none'")
    config_conditions.append("InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'")

    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'miss'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_miss'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'hit'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_hit'")
    config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'")

    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'miss'")
    
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'hit'")
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_hit'")
    config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'")
    
    config_conditions.append("InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'")
    config_conditions.append("InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'")

    config_conditions.append("InstrCacheReplPolType='alwaysmiss'")

    # configs_labels=["all hit","lru may must persistence","nmru","fifo",'lru k=1 must','all miss']
    # config_conditions=["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_miss'","InstrCacheReplPolType='alwaysmiss'"]


    if(type!='wcet'):
        configs_labels=configs_labels[1:]
        config_conditions=config_conditions[1:]

    

    # calculate ratios
    ratios=[]
    ref_list=[]
    for k in k_list:
        k_ratios=[]
        for b in benchmarks:
            b_ratios=[]
            for c in config_conditions:
                value = 0
                if (c in ["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='alwaysmiss'"]):
                    value=get_column(type,f"benchmark = '{b}' AND {c}",tablename)[0]
                elif (c in ["InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'"]):
                    value=get_column(type,f"benchmark = '{b}' AND Insets = 64 AND {c}",tablename)[0]
                else:
                    value=get_column(type,f"benchmark = '{b}' AND Iassoc = {k} AND Insets = 64 AND {c}",tablename)[0]
                assert(value!=-1)
                b_ratios.append(value)
            ref_value=0
            if(k_list.index(k)==0):
                ref_value=b_ratios[configs_labels.index("LRU may/must + persistence")]
                ref_list.append(ref_value)
            else:
                ref_value=ref_list[benchmarks.index(b)]
            assert(ref_value!=0)
            for i in range(len(b_ratios)):
                b_ratios[i]=b_ratios[i]/ref_value
            k_ratios.append(b_ratios)
        ratios.append(k_ratios)
    
    # calc geo mean
    mean_ratios=[]
    for k in range(len(k_list)):
        k_ratios=np.ones(len(config_conditions))
        for b in range(len(benchmarks)):
            for c in range(len(config_conditions)):
                k_ratios[c]=k_ratios[c]*ratios[k][b][c]
            
        for c in range(len(config_conditions)):
                k_ratios[c]=k_ratios[c]**(1/len(benchmarks))
        mean_ratios.append(k_ratios)

    # for k in range (len(k_list)):
    #     for i in range(len(configs_labels)):
    #         print(f"k={k_list[k]} {configs_labels[i]}: {mean_ratios[k][i]}")

    x = np.arange(len(k_list))  # the label locations
    width = 1.0/(len(configs_labels)+1)  # the width of the bars
    multiplier = 0

    fig, ax = plt.subplots(layout='constrained')

    ax.set_axisbelow(True)
    ax = plt.gca()
    ax.grid(which='major', axis='y', linestyle='--')
    
    for i in range(len(configs_labels)):
        offset = width * multiplier
        rects = ax.bar(x + offset, list((mean_ratios[k][i] for k in range(len(k_list)))), width, label=configs_labels[i],edgecolor='black',linewidth=0.1)
        for label in ax.bar_label(rects,labels=list(configs_labels[i] for ii in range(len(k_list))), padding=3):
            label.set_rotation(90)
        for bar in rects.get_children():
            bar.set_facecolor(color_lookup[configs_labels[i]])
        multiplier += 1

    # Add some text for labels, title and custom x-axis tick labels, etc.
    cat_lab={"runtime":"Runtime","memory_usage":"Memory usage"}
    ax.set_ylabel(escapeLatex(f"{cat_lab[type]} relative to LRU may/must + persistence"))
    # ax.set_title(escapeLatex(title))
    ax.set_xticks(x + width*(len(configs_labels)/2 -0.5), (f"k={k}" for k in k_list))
    #plt.xticks(rotation=90)
    #ax.legend(loc='upper left', ncols=2)
    
    minv=min((min(s_values)for s_values in mean_ratios))
    maxv=max((max(s_values)for s_values in mean_ratios))
    if(type=="runtime"):
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.9)*minv)
        ax.set_yticks(generate_log_ax(minv,maxv,5,2),(f"{s:.2f}" for s in generate_log_ax(minv,maxv,5,2)))
        ax.yaxis.set_minor_formatter('')
    elif(type=="memory_usage"):
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.6)*minv)
        ax.set_yticks(generate_log_ax(minv,maxv,5,2),(f"{s:.2f}" for s in generate_log_ax(minv,maxv,5,2)))
        ax.yaxis.set_minor_formatter('')
    else:
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.3)*minv)

    if(type=="runtime"):
        fig.set_size_inches(w=7.1, h=3.2)
    else:
        fig.set_size_inches(w=7.1, h=2.8)



    plt.savefig(f"graphs/{title}.pdf")
    plt.savefig(f"graphs/{title}.pgf")
    plt.close()
    return f"\subsection{{{title}}} \input{{./graphs/{title}.pgf}}\n"




def gen_acc_over_s(type,title):
    # get all relevant tests
    benchmarks=list(get_bounded_benchmarks())

    s_list=[8,16,32,64,128,256]
    
    # configs_labels=["all hit","lru may must","lru may must persistence","nmru miss","nmru block-miss","nmru hit","nmru block-hit","nmru all combined","fifo miss","fifo block-miss","fifo hit","fifo block-hit","fifo all combined",'all miss']
    # config_conditions=[]
    # config_conditions.append("InstrCacheReplPolType='alwayshit'")
    # config_conditions.append("InstrCacheReplPolType='lru' AND InstrCachePersType='none'")
    # config_conditions.append("InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'")

    # config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'miss'")
    # config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_miss'")
    # config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'hit'")
    # config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_hit'")
    # config_conditions.append("InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'")

    # config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'miss'")
    # config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_miss'")
    # config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'hit'")
    # config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'block_hit'")
    # config_conditions.append("InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'")
                             
    # config_conditions.append("InstrCacheReplPolType='alwaysmiss'")

    configs_labels=["all hit","LRU may/must","LRU may/must + persistence","NMRU all combined","FIFO all combined",'direct-mapped must + persistence','direct-mapped must','all miss']
    config_conditions=["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='lru' AND InstrCachePersType='none'","InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'","InstrCacheReplPolType='alwaysmiss'"]
    config_colors=['#8080f0','#ff8080','#ff0000','#909000','#007070','#900000','#700000','#0000c0']

    if(type!='wcet'):
        configs_labels=configs_labels[1:]
        config_conditions=config_conditions[1:]
        config_colors=config_colors[1:]

    

    # calculate ratios
    ratios=[]
    ref_list=[]
    for s in s_list:
        s_ratios=[]
        for b in benchmarks:
            b_ratios=[]
            for c in config_conditions:
                value = 0
                if (c in ["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='alwaysmiss'"]):
                    value=get_column(type,f"benchmark = '{b}' AND {c}",tablename)[0]
                elif (c in ["InstrCacheReplPolType='lruk1' AND InstrCachePersType='none'","InstrCacheReplPolType='lruk1' AND InstrCachePersType='conditionalmust'"]):
                    value=get_column(type,f"benchmark = '{b}' AND Insets = {s} AND {c}",tablename)[0]
                else:
                    value=get_column(type,f"benchmark = '{b}' AND Iassoc = 4 AND Insets = {s} AND {c}",tablename)[0]
                assert(value!=-1)
                b_ratios.append(value)
            ref_value=0
            if(s_list.index(s)==0):
                ref_value=b_ratios[configs_labels.index("LRU may/must + persistence")]
                ref_list.append(ref_value)
            else:
                ref_value=ref_list[benchmarks.index(b)]
            assert(ref_value!=0)
            for i in range(len(b_ratios)):
                b_ratios[i]=b_ratios[i]/ref_value
            s_ratios.append(b_ratios)
        ratios.append(s_ratios)
    

    # calc geo mean
    mean_ratios=[]
    for s in range(len(s_list)):
        s_ratios=np.ones(len(config_conditions))
        for b in range(len(benchmarks)):
            for c in range(len(config_conditions)):
                s_ratios[c]=s_ratios[c]*ratios[s][b][c]
            
        for c in range(len(config_conditions)):
                s_ratios[c]=s_ratios[c]**(1/len(benchmarks))
        mean_ratios.append(s_ratios)

    # for s in range (len(s_list)):
    #     for i in range(len(configs_labels)):
    #         print(f"k={s_list[s]} {configs_labels[i]}: {mean_ratios[s][i]}")

    x = np.arange(len(s_list))  # the label locations
    width = 1.0/(len(configs_labels)+1)  # the width of the bars
    multiplier = 0

    fig, ax = plt.subplots(layout='constrained')

    ax.set_axisbelow(True)
    ax = plt.gca()
    ax.grid(which='major', axis='y', linestyle='--')
    ax.yaxis.set_minor_formatter('')

    for i in range(len(configs_labels)):
        offset = width * multiplier
        rects = ax.bar(x + offset, list((mean_ratios[s][i] for s in range(len(s_list)))), width, label=configs_labels[i],edgecolor='black',linewidth=0.1)
        # for label in ax.bar_label(rects,labels=list(configs_labels[i] for ii in range(len(s_list))), padding=3):
        #     label.set_rotation(90)
        # for bar in rects.get_children():
        #     bar.set_facecolor(config_colors[i])
        for bar in rects.get_children():
            bar.set_facecolor(color_lookup[configs_labels[i]])
        multiplier += 1

    # Add some text for labels, title and custom x-axis tick labels, etc.
    cat_lab={"runtime":"Runtime","memory_usage":"Memory usage",'i_misses':'Instruction Cache Misses','d_misses':"Data Cache Misses",'wcet':"WCET"}
    ax.set_ylabel(escapeLatex(f"{cat_lab[type]} relative to\nLRU may/must + persistence"))
    # ax.set_title(escapeLatex(title))
    ax.set_xticks(x + width*(len(configs_labels)/2 -0.5), (f"{s*4*16/1024}KB" for s in s_list))
    # plt.xticks(rotation=90)
    ax.legend(loc='upper left', ncols=2)

    minv=min((min(s_values)for s_values in mean_ratios))
    maxv=max((max(s_values)for s_values in mean_ratios))
    if(type=="runtime"):
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.12)*minv)
        ax.set_yticks([0.2,0.5,1,2,3],[0.2,0.5,1,2,3])
        print((minv,maxv))
    elif(type=="memory_usage"):
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.1)*minv)
        ax.set_yticks(generate_log_ax(minv,maxv,5,2),(f"{s:.2f}" for s in generate_log_ax(minv,maxv,5,2)))
        ax.yaxis.set_minor_formatter('')
    elif(type=="wcet"):
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.1)*minv)
        ax.set_yticks(generate_log_ax(minv,maxv,5),(f"{s:.1f}" for s in generate_log_ax(minv,maxv,5)))
    else:
        ax.set_yscale('log')
        ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.4)*minv)
        ax.set_yticks(generate_log_ax(minv,maxv,5),(f"{s:.1f}" for s in generate_log_ax(minv,maxv,5)))

    if(type=="runtime"):
        fig.set_size_inches(w=7.1, h=2.8)
    else:
        fig.set_size_inches(w=7.1, h=2.8)


    plt.savefig(f"graphs/{title}_sub.pdf")
    plt.savefig(f"graphs/{title}_sub.pgf")
    plt.close()
    return f"\subsection{{{title}}} \input{{./graphs/{title}_sub.pgf}}\n"

def gen_misses_over_benches(k,s,type,title):
    # get all relevant tests
    benchmarks=list(get_bounded_benchmarks())

    configs_labels=["all hit","LRU may/must + persistence","NMRU all combined","FIFO all combined",'all miss']
    config_conditions=["InstrCacheReplPolType='alwayshit'","InstrCacheReplPolType='lru' AND InstrCachePersType='conditionalmust'","InstrCacheReplPolType='mru' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='fifo' AND InstrCachePersType='competitiveness_based' AND CompetitivenessTypes = 'not defined'","InstrCacheReplPolType='alwaysmiss'"]
    if(type!='wcet'):
        configs_labels=configs_labels[1:]
        config_conditions=config_conditions[1:]


    x = np.arange(len(benchmarks))  # the label locations
    width = 1.0/(len(configs_labels)+1)  # the width of the bars
    multiplier = 0

    fig, ax = plt.subplots(layout='constrained')

    ax.set_axisbelow(True)
    ax = plt.gca()
    ax.grid(which='major', axis='y', linestyle='--')

    minv=-1
    maxv=0
    for i in range(len(configs_labels)):
        offset = width * multiplier
        #create cond
        cond=config_conditions[i]

        if (configs_labels[i] in ["all hit",'all miss']):
            cond=cond+f" AND benchmark = "
        else:
            cond=cond+f" AND Iassoc = {k} AND Insets = {s} AND benchmark ="
        column=[]
        for b in benchmarks:
            column.append(get_column(type,cond+f"'{b}'",tablename)[0])
        rects = ax.bar(x + offset, column, width, label=configs_labels[i],edgecolor='black',linewidth=0.1)
        for bar in rects.get_children():
            bar.set_facecolor(color_lookup[configs_labels[i]])
        #ax.bar_label(rects, padding=len(configs_labels))
        if(minv==-1):
            minv=column[0]
            maxv=minv
        minv=min(minv,min(column))
        maxv=max(maxv,max(column))
        multiplier += 1

    # Add some text for labels, title and custom x-axis tick labels, etc.
    cat_lab={"runtime":"Runtime in seconds","memory_usage":"Memory usage in KB",'i_misses':'Instruction Cache Misses','d_misses':"Data Cache Misses",'wcet':"WCET bound"}
    ax.set_ylabel(cat_lab[type])
    ax.set_title(title)
    ax.set_xticks(x + width*(len(configs_labels)/2 -0.5), (escapeLatex(b) for b in benchmarks))
    plt.xticks(rotation=90)
    ax.legend(loc='upper left', ncols=5)
    ax.set_yscale('log')
    #ax.set_ylim(0, 250)
    ax.set_xlim(-0.5,len(benchmarks)+0.5)

    
    ax.set_ylim(top=10**(math.log(maxv/minv,10)*1.12)*minv)

    if(type=="memory_usage"):
        sl=generate_log_ax(minv,maxv,5)
        slt=[]
        for i in sl:
            dsize=math.floor(math.log10(i))
            mat=i/10**dsize
            slt.append(f"${int(mat)} \\times 10^{dsize}$")
        ax.set_yticks(sl,slt)
        ax.yaxis.set_minor_formatter('')

    fig.set_size_inches(w=7.1, h=4)


    plt.savefig(f"graphs/{title}.pdf")
    plt.savefig(f"graphs/{title}.pgf")
    plt.close()
    return f"\subsection{{{title}}} \input{{./graphs/{title}.pgf}}\n"





def makeReport(folder,filename,graph_list,error_list):
    # make report
    latex_txt=r"""
    \documentclass[11pt]{article}
    \usepackage{pgf}
    \usepackage{hyperref}
    % Margins
    \topmargin=-0.45in
    \evensidemargin=0in
    \oddsidemargin=0in
    \textwidth=6.4 in
    \textheight=9.0in
    \headsep=0.25in

    \begin{document}
    \tableofcontents
    \section{Graphs form the paper}
    """
    error_txt="\\begin{itemize}\n"
    for i in error_list:
        error_txt=error_txt+"\\item "+i+"\n"
    error_txt=error_txt+"\\end{itemize}\n"
    report_include = ""
    for i in graph_list[:6]:
        report_include=f"{report_include}{i}"
    report_include+=r"\section{Graphs form the appendix}"+"\n"
    for i in graph_list[6:]:
        report_include=f"{report_include}{i}"

    if(len(error_list)!=0):
        latex_txt=latex_txt+report_include+"\\section{failed or unbounded testcases}\n"+error_txt+"\\end{document}"
    else:
        latex_txt=latex_txt+report_include+"\\end{document}"


    report_f=open(f"{folder}/{filename}.tex","w")
    report_f.write(latex_txt)
    report_f.close()
    subprocess.call(f"rm -f -r {folder}/tex/ ; rm -f {folder}/{filename}.pdf",shell=True)
    subprocess.call(f"mkdir {folder}/tex/",shell=True)
    subprocess.call(f"cd {folder}/; pdflatex -output-directory=./tex/ {filename}.tex",shell=True)
    subprocess.call(f"cd {folder}/; pdflatex -output-directory=./tex/ {filename}.tex",shell=True)
    subprocess.call(f"cp {folder}/tex/{filename}.pdf {folder}/{filename}.pdf",shell=True)





graphs=[]
# get config list
ks=set(db.execute(f"SELECT Iassoc,Insets FROM {tablename} WHERE NOT InstrCacheReplPolType=='lruk1'").fetchall())


graphs.append(gen_misses_over_benches_nmru(4,64,'wcet',f'WCET_for_selected_programs'))
graphs.append(gen_misses_over_benches_fifo(4,64,'wcet',f'WCET_for_selected_programs_fifo'))

graphs.append(gen_acc_over_s_runtime("runtime",f"Runtime with varying size (k=4)"))
graphs.append(gen_acc_over_s_wcet(f"WCET with varying size (k=4)"))

graphs.append(gen_acc_over_k_dual())
graphs.append(gen_cost_dual())


graphs.append(gen_acc_over_k("d_misses",f"Data Cache Misses with varying associativity (64 cache sets)"))
graphs.append(gen_acc_over_k("i_misses",f"Instruction Cache Misses with varying associativity (64 cache sets)"))
graphs.append(gen_acc_over_k("wcet",f"WCET with varying associativity (64 cache sets)"))
graphs.append(gen_acc_over_k_cost("runtime",f"Runtime with varying associativity (64 cache sets)"))
graphs.append(gen_acc_over_k_cost("memory_usage",f"Memory usage with varying associativity (64 cache sets)"))

graphs.append(gen_acc_over_s("d_misses",f"Data Cache Misses with varying size (k=4)"))
graphs.append(gen_acc_over_s("i_misses",f"Instruction Cache Misses with varying size (k=4)"))
graphs.append(gen_acc_over_s("runtime",f"Runtime with varying size (k=4)"))
graphs.append(gen_acc_over_s("memory_usage",f"Memory usage with varying size (k=4)"))


for k,s in ks:
    graphs.append(gen_misses_over_benches(k,s,'d_misses',f"Data Cache Misses k={k} size={(k*s*16)/1024}KB"))
    graphs.append(gen_misses_over_benches(k,s,'i_misses',f"Instruction Cache Misses k={k} size={(k*s*16)/1024}KB"))
    graphs.append(gen_misses_over_benches(k,s,'wcet',f"WCET k={k} size={(k*s*16)/1024}KB"))
    graphs.append(gen_misses_over_benches(k,s,'runtime',f"Runtime k={k} size={(k*s*16)/1024}KB"))
    graphs.append(gen_misses_over_benches(k,s,'memory_usage',f"Memory Usage k={k} size={(k*s*16)/1024}KB"))



unb_tmp=set(db.execute(f"SELECT benchmark FROM {tablename} WHERE wcet = -1").fetchall())
unb=[]
for i in unb_tmp:
    unb.append(i[0])


print(f"The following bench marks are unbounded: ",end='')
for i in unb:
    print(i,end=", " if i!=unb[-1] else "")
print('')

makeReport('.','report',graphs, list((escapeLatex(b) for b in unb)))
